Bootstrapping 4d $\mathcal{N}=2$ gauge theories: the case of SQCD

We derive exact relations between certain integrals of the conserved flavor current four point function in 4d $\mathcal{N}=2$ conformal field theories (CFTs) and derivatives of the mass deformed sphere free energy, which can be computed exactly for gauge theories using supersymmetric localization. For conformal gauge theories with flavor groups of rank greater than one, there are at least two such integrated constraints, which can then be combined with the numerical conformal bootstrap to bound CFT data as a function of the complexified gauge coupling $\tau$. We apply this strategy to the case of $SU(2)$ conformal SQCD with flavor group $SO(8)$, where we compute bounds on unprotected scaling dimensions as a function of $\tau$ that match the free theory limit, and exhibit the expected mixing between the action of the $SL(2,\mathbb{Z})$ duality group and $SO(8)$ triality.

==> Vshort.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     43968,       1156]
NotebookOptionsPosition[     43618,       1142]
NotebookOutlinePosition[     44011,       1158]
CellTagsIndexPosition[     43968,       1155]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Vshort", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "zb"}], ")"}], " ", "zb", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z", "+", "zb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "29"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", "zb"}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "zb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", "zb", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "348"}], "+", 
                   RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{"654", "+", 
                    RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "89"}], "+", 
                    RowBox[{"14", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "zb"}], ")"}], " ", "zb"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"348", " ", 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "zb"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], "3"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", "zb"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"z", " ", "zb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "348"}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"654", "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "89"}], "+", 
                    RowBox[{"14", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], "2"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"203", "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "448"}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "89"}], "+", 
                    RowBox[{"14", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["zb", "2"], " ", 
                    RowBox[{"Log", "[", "zb", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"Log", "[", "z", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"203", "+", 
                    RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "448"}], "+", 
                    RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "89"}], "+", 
                    RowBox[{"14", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "zb"}], ")"}], " ", "zb"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"348", " ", 
                    RowBox[{"(", 
                    RowBox[{"z", "-", "zb"}], ")"}], " ", 
                    SuperscriptBox["zb", "2"], " ", 
                    RowBox[{"Log", "[", "zb", "]"}]}]}], ")"}]}]}], ")"}]}]}],
             ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"14", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"z", "-", "zb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "zb"}], ")"}], " ", "zb", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z", "+", "zb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", "zb"}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "zb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", " ", "zb", " ", 
                 RowBox[{"(", 
                  RowBox[{"12", "+", 
                   RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", 
                    RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "83"}], "+", 
                    RowBox[{"2", " ", "zb", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "zb"}], ")"}], " ", "zb"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "zb"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], "3"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", "zb"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"z", " ", "zb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"39", "+", 
                    RowBox[{"2", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22"}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], "2"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"2", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22"}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["zb", "2"], " ", 
                    RowBox[{"Log", "[", "zb", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"Log", "[", "z", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"2", " ", "zb", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22"}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "zb"}], ")"}], " ", "zb"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{"z", "-", "zb"}], ")"}], " ", 
                    SuperscriptBox["zb", "2"], " ", 
                    RowBox[{"Log", "[", "zb", "]"}]}]}], ")"}]}]}], ")"}]}]}],
             ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"14", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"z", "-", "zb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "zb"}], ")"}], " ", "zb", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z", "+", "zb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", "zb"}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "zb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", "zb", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", 
                   RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"14", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "zb"}], ")"}], " ", "zb"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "zb"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], "3"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", "zb"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"z", " ", "zb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"14", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], "2"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"14", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["zb", "2"], " ", 
                    RowBox[{"Log", "[", "zb", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"Log", "[", "z", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"14", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "zb"}], ")"}], " ", "zb"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{"z", "-", "zb"}], ")"}], " ", 
                    SuperscriptBox["zb", "2"], " ", 
                    RowBox[{"Log", "[", "zb", "]"}]}]}], ")"}]}]}], ")"}]}]}],
             ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"14", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"z", "-", "zb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "zb"}], ")"}], " ", "zb", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z", "+", "zb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", "zb"}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "zb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", "zb", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", 
                   RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"14", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "zb"}], ")"}], " ", "zb"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "zb"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], "3"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", "zb"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"z", " ", "zb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"14", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], "2"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"14", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["zb", "2"], " ", 
                    RowBox[{"Log", "[", "zb", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"Log", "[", "z", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"14", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "zb"}], ")"}], " ", "zb"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{"z", "-", "zb"}], ")"}], " ", 
                    SuperscriptBox["zb", "2"], " ", 
                    RowBox[{"Log", "[", "zb", "]"}]}]}], ")"}]}]}], ")"}]}]}],
             ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"14", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"z", "-", "zb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "zb"}], ")"}], " ", "zb", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z", "+", "zb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", "zb"}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "zb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", "zb", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", 
                   RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"14", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "zb"}], ")"}], " ", "zb"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "zb"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], "3"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", "zb"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"z", " ", "zb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"14", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], "2"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"14", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["zb", "2"], " ", 
                    RowBox[{"Log", "[", "zb", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"Log", "[", "z", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"14", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "zb"}], ")"}], " ", "zb"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{"z", "-", "zb"}], ")"}], " ", 
                    SuperscriptBox["zb", "2"], " ", 
                    RowBox[{"Log", "[", "zb", "]"}]}]}], ")"}]}]}], ")"}]}]}],
             ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"14", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"z", "-", "zb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "zb"}], ")"}], " ", "zb", " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"9", " ", "zb"}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"11", "+", 
                 RowBox[{"2", " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "-", 
                 RowBox[{"2", " ", "zb"}]}], ")"}], " ", "zb"}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "zb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "z"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", "zb", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "108"}], "+", 
                   RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{"230", "+", 
                    RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "213"}], "+", 
                    RowBox[{"28", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"108", " ", 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "zb"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], "3"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", "zb"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "z", " ", "zb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "108"}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"230", "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "213"}], "+", 
                    RowBox[{"28", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], "2"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"63", "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "112"}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"129", "+", 
                    RowBox[{"28", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                    " ", 
                    SuperscriptBox["zb", "2"], " ", 
                    RowBox[{"Log", "[", "zb", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"Log", "[", "z", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"63", "+", 
                    RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "112"}], "+", 
                    RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{"129", "+", 
                    RowBox[{"28", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"108", " ", 
                    RowBox[{"(", 
                    RowBox[{"z", "-", "zb"}], ")"}], " ", 
                    SuperscriptBox["zb", "2"], " ", 
                    RowBox[{"Log", "[", "zb", "]"}]}]}], ")"}]}]}], ")"}]}]}],
             ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"14", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"z", "-", "zb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "zb"}], ")"}], " ", "zb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "zb", "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"3", " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "-", 
                 RowBox[{"3", " ", "zb"}]}], ")"}], " ", "zb"}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "zb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", " ", "zb", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", 
                   RowBox[{"zb", " ", 
                    RowBox[{"(", 
                    RowBox[{"45", "-", 
                    RowBox[{"82", " ", "zb"}], "+", 
                    RowBox[{"42", " ", 
                    SuperscriptBox["zb", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "zb"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], "2"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", "zb"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"z", " ", "zb", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"45", "-", 
                    RowBox[{"82", " ", "z"}], "+", 
                    RowBox[{"42", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "zb"}], ")"}], "2"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"44", " ", "z"}], "+", 
                    RowBox[{"42", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["zb", "2"], " ", 
                    RowBox[{"Log", "[", "zb", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"Log", "[", "z", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{
                    SuperscriptBox["zb", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"51", "-", 
                    RowBox[{"86", " ", "zb"}], "+", 
                    RowBox[{"42", " ", 
                    SuperscriptBox["zb", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["zb", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "z"}], "+", "zb"}], ")"}], " ", 
                    RowBox[{"Log", "[", "zb", "]"}]}]}], ")"}]}]}], ")"}]}]}],
             ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"14", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"z", "-", "zb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8606417541259727`*^9, 3.860641756203787*^9}},
 CellLabel->
  "In[489]:=",ExpressionUUID->"cf8796d4-1a2d-4b65-84da-2826858d16b1"]
},
WindowSize->{808, 850},
WindowMargins->{{44, Automatic}, {0, Automatic}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5580b04a-a8dc-4803-b847-d0837b250f3a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 43056, 1120, 1521, "Input",ExpressionUUID->"cf8796d4-1a2d-4b65-84da-2826858d16b1"]
}
]
*)


